The Pioneer Venus Orbiter Catalog of Gamma-Ray Bursts

The Pioneer Venus Orbiter (PVO) Gamma-ray burst experiment detected 318 gamma-ray bursts over about 14 years between 1978 and 1992 with near $4\pi$ coverage. This data set complements BATSE by determining the properties of the brightest gamma-ray bursts. PVO places a constrains on the slope of the bright end of the Log N-Log P distribution. The slope is -1.52$\pm 0.15$.

==> anc/pvo_catalog.dat <==
collabel          2         3         4         5         6         7         8         9        10        11        12        13        14        15        16        17        18        19        20        21   22   23
  data    ori-index        UT        DT      TMRO       BKG       c25        c1        c4        TE       T90       T50        PP        SP        PB        SB        PT        ST       HRP     sigma       HRS    N USeN
 780914           1  60228.76     0.125     28.13    139.00      0.70      1.10      1.30      0.72     30.00      8.40     25.10      3.57     23.00     24.50      3.02      2.74      1.50      0.68      2.00    1    1    C   
 780918           2  71327.16     0.125     14.06    142.00      1.80      1.90      2.30      1.13     30.20     11.40     55.50      8.62     36.60     51.50      3.70      3.46      1.90      0.44      4.80    2    2    C   
 780921           3  14222.57     2.000     14.06    140.00      1.40      0.90      1.40      0.77      4.40      2.30     44.00      3.45     14.70     34.80      0.91      1.18      4.10      1.68      8.60    3    3    CI  
 781019           4  66357.78    -1.000     16.88    138.00      0.90      1.40      1.60      1.00      7.80      3.30     31.80      5.70     36.00     36.80      1.09      1.42      1.40      0.49     11.80    4    4    BDI 
 781104           5  58627.98     0.125     28.08    140.00      3.70      6.50      7.10      1.11     18.80      7.40    112.80     36.61     48.70     89.20      6.73      9.30      3.30      0.60     13.20    5    5    C   
 781115           6  76002.15    -1.000     11.25    137.00      1.10      2.00      1.90      0.87      2.50      1.10     41.80      5.22     24.40     33.90      0.95      1.28      2.90      1.01     12.70    6    6    BDI 
 781119           7  34102.42     8.000     28.02    139.00      4.30      7.50      8.90      1.12     12.00      3.60    117.60     39.16     32.10     93.00      4.17      8.66      3.90      0.69     31.50    7    7    C   
 781121           8   5637.28     8.000     26.06    137.00      0.90      1.50      2.60      1.06     67.00     27.40     27.30     37.46     40.50     39.30     13.83     15.79      1.30      0.44      5.60    8    8    C   
 781124           9  14040.75     0.125     22.50    134.00      2.50      2.80      2.80      1.10      3.70      1.00     76.10      4.73     97.80    100.60      2.05      2.07      1.50      0.29      4.40    9    9    C   
 790113          10  27197.97     2.000     28.12    132.00      2.70      4.40      4.70      1.09     28.00     21.80     85.40     16.36    104.20    105.90      9.75      9.55      1.20      0.22      3.10   10   10    C   
 790305          11  57118.03     2.000     24.21    139.00     68.80     34.40     31.30      1.00    101.70     37.30   2502.00     43.16   3043.00   3119.00     52.80     46.01      1.30      0.03      1.60   11   10    CH  
 790307          12  80247.40     2.000     28.13    136.00      2.60      4.30      5.60      1.12     25.30      8.90     76.10     43.80     50.70     61.90      9.73     12.56      2.10      0.42     10.40   12   11    C   
 790313          13  62795.91    -1.000     28.13    133.00      1.20      1.80      1.80      1.04     13.90      6.20     42.70      9.87     32.90     43.90      3.13      3.55      2.20      0.68      6.50   13   12    B   
 790325          14  49292.95     4.000     28.13    124.00      1.10      1.80      2.60      0.87     17.00      5.20     34.00     10.51     24.80     33.60      3.43      4.08      2.20      0.81      6.60   14   13    C   
 790329          15  81004.39     0.125     28.13    124.00      0.70      1.00      1.30      0.32     37.60     21.20     23.90     10.26     16.60     20.60      2.94      3.55      1.80      0.91      7.40   15   14    C   
 790331          16  75763.64     0.125      5.63    128.00      0.90      1.20      1.40      1.13      7.60      4.20     27.40      3.00     51.20     44.10      1.32      1.35      0.80      0.28      4.70   16   15    CD  
 790402          17  34980.59     0.125     28.13    125.00      0.90      1.20      2.00      0.25     14.80      6.00     26.20     14.67     14.00     20.70      2.21      3.24      2.10      0.88     16.40   17   16    C   
 790406          18  41985.24     0.125      5.63    123.00      1.90      1.10      0.50      1.13      0.10      0.10     58.90      0.91     35.20     54.50      0.09      0.20      2.10      0.61     28.50   18   17    C   
 790412          19  79347.19    -1.000     28.13    118.00      0.60      1.00      1.50      0.70     24.80      9.40     16.40      7.23     31.80     15.20      3.95      4.30      1.20      0.50      3.70   19   18    CD  
 790418          20  27692.33     0.375     22.50    123.00      2.70      3.80      4.50      1.13     12.40      8.70     78.10     13.31     30.90     61.80      2.81      3.73      2.80      0.57     10.70   20   19    C   
 790419          21  57945.31     2.000     22.50    127.00      1.10      1.80      2.80      0.85    107.40     21.20     32.90     30.95     25.90     29.60      9.82     10.05      1.70      0.57      6.50   21   20    CI  
 790502          22  15707.25     0.125     28.13    118.00      1.10      1.30      1.60      1.08      8.50      2.60     31.80      4.30     41.10     40.60      1.61      1.63      1.30      0.39      5.80   22   21    C   
 790509          23   1911.29     0.375      5.62    119.00      1.20      0.60      0.30      0.40      0.20      0.10     35.10      0.85     12.10     27.80      0.09      0.19      3.60      1.83     31.40   23   22    C   
 790613          24  50623.77     0.125      5.62    110.00      0.90      0.60      0.20      0.13      0.10      0.00     29.30      0.64      6.90     23.10      0.04      0.14      6.90      5.38     92.50   24   22    CFH 
 790622          25   2988.55     0.500     28.13    115.00      1.50      2.10      3.30      0.86     55.40     20.00     39.50     27.21     22.00     34.50      6.11      7.40      3.40      1.22      9.60   25   23    CF  
 790626          26  56390.88     0.125     16.88    115.00      1.90      1.70      1.40      1.12     13.70      1.00     53.50      2.22     59.40     65.70      1.61      1.49      1.70      0.39      2.80   26   24    CFI 
 790628          27  66621.47     0.250      5.63    114.00      0.60      0.30      0.20      0.04     20.50     13.60     16.70      0.72      9.70     13.20      1.90      1.81      3.80      3.47      0.50   27   24    CFH 
 790628          28  73020.09    -1.000     22.50    115.00      0.50      0.60      0.60      0.04     19.50      3.20      9.70      2.67     13.20      7.80      0.75      0.59      1.70      1.25      8.20   28   24    BDFH
 790731          29  38473.99     0.500     28.13    112.00      0.60      0.90      1.30      0.19     39.80     18.70     19.70     14.05     13.90     18.80      3.85      4.20      2.50      1.69      7.60   29   24    CFH 
 791014          30  40598.67     2.000     14.06    128.00      0.50      0.70      0.90      0.02    238.00    148.50     14.80      2.67      4.00     11.70      9.17     14.10      3.40      2.92      0.50   30   24    CFHI
 791031          31  33169.47     2.000     25.31    113.00      0.50      0.50      0.80      0.71     74.50     59.90     15.70      4.03     24.60     22.80      2.71      2.75      0.90      0.50      2.80   31   24    CFH 
 791101          32  64378.74     2.000     28.13    292.00      0.60      0.90      1.40      0.47     45.50     12.30     27.40     18.39     19.60     21.60      4.81      6.05      1.90      0.99      8.40   32   24    CFH 
 791105          33  49031.92     2.000     11.25    119.00      0.70      0.90      1.00      0.47      2.10      1.00     22.00      0.53     19.00     22.20      0.40      0.41      1.40      0.66      2.40   33   24    CFH 
 791109          34  28798.11    -1.000     11.25    116.00      0.50      0.60      0.70      0.32      3.90      2.00     19.40      1.09     16.60     20.60      0.63      0.38      1.80      0.82      4.10   34   24    BH  
 791111          35  40225.10     0.125     21.56    114.00      0.70      1.10      1.70      0.49      3.90      1.70     21.60      3.19     19.10     22.50      1.02      1.16      1.60      0.65      6.60   35   25    CI  
 791115          36  82061.61     0.500     25.31    116.00      2.80      3.40      4.30      1.13     79.40     18.00     81.10     27.89     35.20     64.10      5.05      6.64      3.10      0.66     12.80   36   26    CI  
 791116          37  51526.99     0.500     28.12    115.00      3.90      6.10      6.10      1.11     77.20     60.50    109.60     34.19     51.00     86.70     12.72     13.28      2.70      0.44      5.30   37   27    C   
 791119          38  52200.99     0.375      5.63    111.00      0.70      0.40      0.20      0.38      0.20      0.10     19.40      0.13     24.00     15.30      0.21      0.18      1.60      0.84      2.80   38   27    CHI 
 791124          39  22496.67    -1.000     28.13    110.00      0.80      0.80      1.30      0.25     26.60     12.60     22.00     11.39     13.70     21.20      1.76      2.70      4.40      2.96     17.20   39   27    BDEH
 791206          40  77604.60     5.996      5.63    107.00      0.80      1.10      0.80      0.30      2.30      0.50     28.50      1.57     13.00     23.50      0.31      0.43      3.80      1.85     11.30   40   28    CI  
 791209          41  56816.07     0.125     22.50    107.00      2.00      2.30      3.10      1.01     14.10      5.30     54.00     12.54     27.60     46.00      4.48      5.08      2.70      0.73      5.70   41   29    C   
 791220          42  62954.63     0.375     19.69    261.00      0.90      1.50      1.40      0.94     19.60      9.20     40.80     12.90     28.90     36.80      4.33      5.02      2.20      0.80      6.20   42   30    CI  
 800105          43  38220.42     5.996     28.13    107.00      0.40      0.70      1.10      0.03     52.50      7.70     10.70      5.26      8.70     11.90      2.40      2.51      2.50      2.05      4.20   43   30    CH  
 800213          44  27052.21    -1.000     28.06    110.00      4.10      6.30     11.20      1.11     21.10     13.10    116.30     72.44     63.40     94.50     18.42     21.61      2.40      0.38      8.60   44   31    BDE 
 800228          45  37993.73     0.125     19.69    114.00      0.40      0.60      0.90      0.93      1.00      0.70     10.80      0.87     32.00     32.40      0.11      0.19      0.50      0.30     20.80   45   31    CDH 
 800322          46  26336.92     2.000     19.68    110.00      3.00      3.20      3.00      1.10      5.40      3.70     82.10      7.14     72.90     88.60      1.78      2.30      1.70      0.29      9.00   46   32    CI  
 800331          47   2862.30     2.000     25.31    110.00      2.00      3.20      4.80      1.10     22.10      5.40     59.80     13.50     94.80     83.80     11.05      9.35      0.90      0.18      2.60   47   33    CI  
 800408          48  51596.98     2.000      5.62    103.00      1.40      0.60      0.40      0.38      0.30      0.00     35.60      0.82     11.30     28.10      0.12      0.20      3.10      1.25     19.40   48   34    CI  
 800410          49  75233.79     2.000     25.31    106.00      1.10      1.40      1.70      0.59     13.60      5.10     27.80      4.92     17.00     26.30      2.12      1.65      5.30      3.01      4.70   49   35    CI  
 800412          50  72196.48     2.000     14.06    108.00      0.80      1.70      2.80      0.13    122.90     20.70     24.40     57.36     10.70     19.30      7.82     12.68      5.10      3.75     19.00   50   36    C   
 800412          51  72549.35     2.000     14.06    108.00      1.10      1.90      2.80      0.32    163.30     18.50     30.30     57.29     13.00     24.20      6.64     12.67      2.20      0.80     24.60   51   37    CI  
 800417          52  43617.34     0.125     16.87    111.00      3.30      5.00      4.40      1.10      5.30      1.10     88.70      9.01     89.90     98.20      2.69      3.09      1.80      0.29      6.90   52   38    C   
 800419          53   4639.90    -1.000     16.87    110.00      3.10      3.50      2.40      1.11      3.80      1.10    105.80      9.54     58.50     83.70      1.83      2.22      2.30      0.39     11.60   53   39    BI  
 800512          54  84907.44     2.000     28.13    105.00      1.00      1.60      2.50      0.18     80.40     10.20     26.10     21.01     11.60     20.60      2.51      4.65      3.10      1.56     23.60   54   40    C   
 800514          55   7067.65     2.000     11.25    106.00      0.90      1.50      1.50      0.80     22.10     12.90     24.90      4.32     22.50     28.10      1.52      1.69      2.00      0.79      5.70   55   41    CI  
 800524          56  57173.97     2.000     28.13    114.00      0.70      1.00      1.60      0.52     25.90      5.00     20.30      6.95     19.70     22.50      1.91      2.14      1.40      0.64      7.70   56   42    C   
 800525          57  66884.32     2.000     14.06    110.00      3.30      6.20      4.60      1.02     11.40      1.80     73.50     21.89     16.50     58.10      3.06      4.84      7.80      2.39     19.20   57   43    CI  
 800602          58  48135.89     0.125     28.12    109.00      3.40      4.70      5.20      1.12     12.80      7.80     91.80     27.22     45.10     72.60      4.83      6.76      2.70      0.51     13.60   58   44    C   
 800709          59  26783.16     0.125     16.88    103.00      1.70      2.40      2.80      1.13     65.20     44.80     53.80     19.43     43.80     56.50      5.43      6.55      2.10      0.65      7.70   59   45    C   
 800709          60  79330.73     0.125     28.13    102.00      1.30      1.70      2.40      0.99      9.80      5.90     32.80      9.36     34.00     37.30      3.45      2.64      1.30      0.39      5.70   60   46    C   
 800727          61  57425.40    -1.000     11.25     98.00      0.80      1.10      1.20      0.22     17.90      3.10     21.60      1.49     13.70     20.10      2.19      1.84      2.50      1.20      2.60   61   47    CI  
 800806          62  79559.82     0.125     16.85    128.00      3.70      2.20      1.30      1.09      0.50      0.10    108.10      2.09     96.30    111.50      0.83      0.83      1.60      0.25      4.90   62   48    CI  
 801017          63  12669.06     2.000     16.88    116.00      1.10      1.60      2.70      0.86     97.90     78.90     32.50     14.82     24.40     32.90      4.99      5.72      1.90      0.63      6.10   63   49    C   
 801119          64  61194.24     5.996     19.69    103.00      0.90      1.30      1.50      0.81      7.20      2.50     23.60      4.69     23.40     27.60      0.96      1.25      1.70      0.66     11.20   64   50    CI  
 801205          65  35354.05     5.996     11.22     90.00      3.80      1.90      1.00      1.12      0.20      0.10     88.40      1.89     36.90     69.90      0.28      0.43      3.20      0.61     16.80   65   51    C   
 801210          66  42671.50     5.996     28.13    101.00      2.40      3.70      2.90      1.13     15.60     11.10     69.60     14.97     35.80     57.20      3.40      4.27      2.80      0.60     10.00   66   52    ACD 
 801220          67  66026.79     2.000     28.13     95.00      2.10      3.30      5.50      0.67     17.60      6.80     45.90     31.49      9.50     36.30      3.38      6.96      5.30      1.79     32.70   67   53    C   
 810101          68  20173.07     2.000     22.50     90.00      1.10      1.40      1.60      0.86      7.70      2.00     28.20      4.22     25.30     32.00      1.16      1.49      2.50      0.94      8.40   68   54    CI  
 810103          69  17834.58     2.000      8.44     89.00      0.90      1.20      1.40      0.76      3.50      1.20     29.50      1.85     25.40     23.80      1.02      1.05      1.80      0.62      3.50   69   55    CI  
 810129          70  16035.33     8.000     28.13     91.00      1.10      1.40      2.30      0.36     51.20     16.20     27.30     26.02     16.90     21.60      3.54      5.75      2.40      0.98     19.80   70   56    C   
 810214          71  54607.75     4.000     14.06     93.00      2.00      2.60      3.70      1.13     52.10     21.00     50.10     13.89     42.20     52.70      5.83      6.36      1.80      0.44      4.80   71   56    CDEH
 810228          72  58470.43     2.000     28.13     93.00      1.80      2.90      5.10      1.07     16.60      7.80     43.30     19.51     38.80     41.10      6.14      7.03      1.60      0.40      6.60   72   57    C   
 810424          73  36287.94    -1.000     19.69     97.00      2.50      3.50      2.70      1.12      8.30      1.90     73.70      8.59     43.20     58.30      2.03      2.38      2.20      0.42      9.00   73   58    B   
 810511          74  85630.10    -1.000     22.50    216.00      1.20      1.40      1.60      0.72      4.60      1.10     43.80      6.17     13.10     34.60      0.78      1.36      2.90      1.02     23.20   74   59    BI  
 810605          75  19150.43     4.000     19.69    137.00      2.10      3.50      4.90      1.13     19.70      7.50     68.80     24.54     36.40     59.20      5.22      6.70      2.70      0.62     10.50   75   60    CI  
 810611          76  34735.93    -1.000     22.50     93.00      0.80      1.10      1.80      0.55     17.30      8.30     21.00      6.05     19.70     22.80      2.00      2.27      2.10      0.98      6.20   76   61    BDEI
 810709          77  78840.51     5.996      5.63     91.00      1.30      1.00      0.40      1.13      2.70      0.10     37.40      0.66     48.10     49.10      0.15      0.19      1.50      0.47     10.30   77   62    CI  
 810721          78  18529.51     5.996     28.13    154.00      0.80      1.20      1.60      0.60     21.60      8.60     26.00     17.17     23.00     20.60      2.53      3.87      1.80      0.69     17.00   78   63    C   
 810801          79  62842.18     5.996     28.13     97.00      1.40      2.10      3.70      0.80     19.30      6.10     36.40     17.56     19.30     31.30      3.82      4.52      1.90      0.56     10.00   79   64    C   
 810805          80  23372.90     0.375     14.06     94.00      0.90      1.20      1.00      0.81      8.40      2.80     25.20      1.97     23.20     28.70      1.15      1.13      1.90      0.75      3.30   80   65    CI  
 810829          81   2173.75    -1.000     11.25     92.00      1.00      1.30      2.10      0.93      6.60      3.60     28.00      5.99     30.30     34.10      1.44      1.81      1.50      0.58      9.30   81   66    BDEI
 810902          82  68091.89     4.000     22.50     92.00      2.90      5.00      6.50      1.11     17.10      3.10     66.20     16.90     61.00     75.30      4.66      5.66      2.50      0.50      8.00   82   67    CI  
 810905          83  21521.15    -1.000      8.44    102.00      0.60      1.20      1.30      0.18      4.10      1.40     18.40      2.20     16.00     15.90      0.71      0.85      1.80      0.88      6.70   83   68    BDEI
 810906          84  42798.72     0.250     28.13     96.00      1.20      1.80      2.70      0.87    170.80    148.40     29.30     21.09     26.80     30.90      7.26      5.59      2.20      0.84      6.10   84   69    C   
 810926          85  67006.21     3.000     22.12     98.00      3.40      3.10      3.80      1.12     35.50     14.90     96.40     27.66     30.80     76.20      4.45      6.56      4.10      0.83     15.60   85   70    CI  
 810930          86  63628.75    -1.000     19.69     94.00      2.40      3.10      2.50      1.11      6.30      3.50     66.30      9.11     31.40     53.90      2.23      2.78      2.40      0.53      9.00   86   71    BI  
 811016          87  85923.09    -1.000     20.86    509.00      9.60     12.60     16.80      1.00     13.20      4.50    558.70    128.80    418.80    522.30     49.38     52.34      1.80      0.11      5.10   87   72    BD  
 811209          88  11514.26     2.000      5.63     96.00      1.00      1.50      0.90      0.81     26.40     11.60     24.30      2.25     24.00     27.00      1.68      1.58      2.20      0.88      2.50   88   73    CI  
 811215          89  71943.76     2.000     28.13    100.00      0.70      1.10      1.80      0.76     21.70      8.20     22.90      5.77     22.30     26.90      3.84      3.80      1.90      0.82      2.80   89   74    C   
 811225          90  13524.77     0.125     22.50     97.00      0.90      1.40      1.80      0.55     16.80      6.90     23.30      4.04     18.50     24.20      2.08      1.87      2.00      0.82      3.90   90   75    CI  
 811231          91   5789.17    -1.000     28.13    177.00      0.90      1.30      1.60      1.01      6.40      3.50     27.00      7.14     40.00     33.90      1.67      2.08      0.90      0.34      9.80   91   76    AD  
 811231          92  28782.43     2.000      5.59     94.00      3.10      1.50      1.20      1.12      0.20      0.10    101.90      2.35     25.60     80.60      0.20      0.52      2.90      0.55     42.30   92   77    CI  
 820104          93  57796.69     0.125      8.44     94.00      0.80      1.20      1.60      1.13      4.20      1.60     25.90      2.25     52.60     42.00      1.07      0.92      0.70      0.27      4.00   93   78    CDI 
 820118          94  15284.27     0.125      8.25     99.00      1.80      1.30      0.70      0.81     69.20     49.50     52.30      3.99     10.00     41.30      1.08      1.19      5.60      1.85      7.80   94   79    CI  
 820301          95   9389.45     0.125     28.13    104.00      2.20      3.10      6.00      1.04    113.90     58.40     52.60     48.50     30.70     46.80     26.26     26.50      3.40      0.92      3.50   95   80    CD  
 820302          96  11167.42     0.125     11.25     96.00      1.50      1.30      1.20      0.63      1.80      0.60     36.10      2.61     16.00     28.60      0.36      0.58      3.80      1.52     19.60   96   81    CI  
 820313          97   9651.37     0.125      8.44    101.00      1.20      1.70      1.80      0.35     37.70     28.40     32.60     18.04     12.50     25.80      3.98      4.94      3.20      1.29     10.10   97   81    CDEH
 820320          98  47604.74     2.000     14.06    107.00      2.00      4.10      4.60      0.93     59.90     17.70     54.10     38.24     22.40     42.80      5.04      8.45      3.30      1.66     20.90   98   82    C   
 820405          99  22720.22     2.000      5.62    103.00      1.20      0.60      0.30      0.96      0.10      0.00     29.60      0.39     32.40     36.00      0.18      0.20      1.50      0.44      4.70   99   83    CI  
 820406         100  34072.68     2.000     11.23    104.00      4.70      5.60      4.70      1.12     15.80      1.60    108.50     14.81     27.80     85.80      2.42      3.58      4.70      0.89     15.60  100   84    CI  
 820511         101  52355.69     0.125      8.44    110.00      1.10      1.10      1.20      0.40      2.40      1.50     31.60      1.69     14.50     25.30      0.90      0.66      2.20      0.92      4.00  101   85    CI  
 820519         102  40460.22     2.000     11.17    112.00      5.40      2.70      2.00      1.11      0.50      0.20    138.30      4.54     47.50    109.30      0.44      1.00      4.10      0.60     37.40  102   86    CI  
 820525         103  74300.85     2.000     14.06    108.00      1.20      1.50      1.10      0.33     15.70      5.00     33.80      3.06     10.80     26.70      0.92      1.10      3.80      1.63      7.00  103   87    CI  
 820802         104  51739.50     3.000     16.88    100.00      1.20      1.70      2.40      0.86      6.50      2.80     31.00      8.84     25.00     31.80      1.46      2.15      3.00      1.17     15.00  104   88    CI  
 820820         105  50165.30     4.000     28.13     92.00      1.80      3.00      2.90      1.07    177.20      8.10     48.40     12.53     35.70     45.00      4.79      5.56      1.60      0.37      5.50  105   89    C   
 820825         106  41659.02     0.250     28.13     93.00      1.60      2.10      2.80      1.13     31.40     14.90     41.70      9.89     43.30     49.20      3.78      4.23      2.50      0.73      5.30  106   90    C   
 820827         107  71917.72     4.000     28.03     95.00      6.10      9.70     15.20      1.09      9.70      3.70    149.70     45.76    102.20    141.90     13.72     16.04      2.00      0.24      7.30  107   91    C   
 820828         108  49784.12     4.000     25.31    100.00      1.00      1.90      2.90      0.89      5.70      2.30     28.70      6.78     27.30     32.70      1.65      1.97      1.80      0.59      9.00  108   92    CI  
 821012         109  55373.50    -1.000     28.12     91.00      2.00      3.20      3.60      0.97     18.50      7.60     56.70     20.11     24.50     44.80      2.32      4.45      2.30      0.53     27.60  109   93    B   
 821015         110  47420.01     0.375      5.63     95.00      1.60      1.30      0.60      0.40      0.40      0.20     37.90      1.14     10.00     30.00      0.14      0.25      3.60      1.20     23.10  110   94    CI  
 821027         111   3146.42    -1.000     25.31     92.00      1.90      2.90      3.30      0.81      9.70      5.30     46.90     12.66     14.00     37.00      1.35      2.80      4.80      1.62     33.80  111   95    B   
 830108         112  28934.61     0.250      5.63    101.00      1.10      0.80      0.80      0.53     21.90     10.50     28.50      3.51     19.80     22.50      0.77      1.00      1.90      0.84     10.30  112   96    C   
 830117         113  21023.58     0.125     25.31     93.00      2.40      4.40      4.10      1.13     43.20     10.30     63.30     23.14     36.30     55.20      8.03      8.89      2.10      0.43      5.80  113   97    CI  
 830126         114  19544.65     4.000     28.13     96.00      2.20      2.90      4.30      0.99     61.40     48.00     57.70     16.25     24.80     46.50      5.17      5.74      2.80      0.67      6.30  114   98    C   
 830127         115  72203.30     1.000     28.13     96.00      0.90      1.60      2.70      0.08     26.50      5.60     25.20     13.50      7.50     19.90      1.45      2.98      8.00      6.80     28.80  115   99    C   
 830210         116  43780.17     5.996     28.13     99.00      1.70      2.90      2.90      0.98     16.10      4.10     44.50     10.36     29.90     40.20      2.60      3.34      1.90      0.49      9.00  116  100    C   
 830313         117  80647.07    -1.000     28.13    101.00      1.40      2.20      2.90      0.60     13.70      5.90     36.50     15.45     14.80     28.90      2.63      3.49      3.20      1.26     13.90  117  101    B   
 830321         118  38221.10     4.000      8.44    101.00      1.20      1.30      1.00      1.03      2.80      0.70     31.10      1.58     37.40     38.50      0.60      0.64      1.50      0.45      5.00  118  102    CI  
 830331         119   2034.59    -1.000     25.31    101.00      1.20      1.70      2.60      0.58     16.20      8.00     31.00     16.63     16.30     26.90      3.62      4.53      2.20      0.79     10.30  119  103    BI  
 830411         120  75846.27     2.000     16.88    105.00      1.10      1.90      2.50      0.92    105.80     45.30     36.80     29.31     26.50     37.40      6.40      8.09      2.80      1.06     10.20  120  104    C   
 830414         121   6551.68    -1.000     16.88    104.00      0.60      0.90      1.80      0.04     12.90      5.50     17.40      8.10      8.90     13.80      1.43      1.89      2.50      1.53     13.20  121  104    BDEH
 830518         122  30555.84     8.000     25.31    105.00      0.80      1.10      1.80      0.37     12.50      6.30     25.50      8.42     17.50     21.40      2.35      2.81      2.30      0.95      7.90  122  105    C   
 830518         123  68919.24     2.000      2.81    103.00      1.00      1.90      3.30      0.83     41.40      5.60     30.50      8.43     23.00     30.50      2.55      2.91      2.70      0.99      7.00  123  106    CI  
 830522         124  82132.45    -1.000     28.00    108.00      5.40      2.80      1.60      1.10      0.10      0.10    155.90      3.39     66.10    123.30      0.32      0.75      3.30      0.49     40.30  124  107    A   
 830528         125  67396.74     2.000     19.69    103.00      1.00      1.60      2.20      0.97      7.60      2.40     29.00      5.11     32.70     36.50      1.85      2.10      2.00      0.70      5.70  125  108    C   
 830604         126  63896.13     2.000     19.69    102.00      1.10      1.60      1.80      0.24     52.10      3.30     28.90      5.29     11.70     22.80      2.51      2.61      2.60      1.05      4.00  126  109    CI  
 830608         127  38710.95     2.000      5.63     99.00      1.00      0.60      0.70      0.11      3.80      0.60     25.40      1.64      8.60     20.10      0.15      0.36      4.80      2.79     36.20  127  110    CI  
 830610         128  59718.57     4.000     22.50    113.00      2.10      3.70      5.80      1.13     11.80      3.10     67.50     19.93     33.10     53.40      3.70      5.20      2.60      0.56     13.20  128  111    CI  
 831116         129  24381.44     0.125     28.13    111.00      1.10      1.80      3.00      0.61     29.00     18.70     32.70     16.88     17.40     26.50      3.77      4.96      2.40      0.86     10.20  129  112    C   
 831119         130  12801.34     0.125     22.50    119.00      1.60      2.00      2.10      1.13      6.30      1.60     41.80      4.62     41.00     47.90      2.12      2.06      2.40      0.72      4.30  130  113    CI  
 831124         131  79061.96    -1.000     14.06    116.00      0.80      1.30      1.80      0.56      5.30      2.20     23.00      4.62     18.20     24.60      1.30      1.53      4.50      2.99      7.40  131  114    BDI 
 831130         132  74319.28     2.000     28.13    119.00      1.10      2.20      3.30      0.85    154.40     37.30     33.30     49.21     23.50     32.70     15.07     17.40      2.30      0.88      6.70  132  115    C   
 831221         133  54715.11    -1.000      5.61    117.00      2.00      1.10      0.60      0.96      0.20      0.00     56.30      1.39     23.10     44.50      0.19      0.33      4.10      1.20     21.50  133  116    BI  
 840110         134  86128.85    -1.000     28.13    117.00      1.40      2.50      2.30      0.83     25.00      5.30     39.60     12.63     22.90     31.30      1.25      2.79      2.40      0.71     34.50  134  117    B   
 840119         135  53254.69     8.000      5.55    125.00      3.20      1.70      1.00      1.13      0.80      0.00     90.20      2.29     29.60     71.30      0.27      0.51      3.60      0.88     27.40  135  118    CI  
 840222         136  81893.84    -1.000     11.25    128.00      1.40      1.60      1.40      1.10      5.50      1.10     43.00      3.22     36.70     47.30      0.88      1.07      2.00      0.55      7.90  136  119    BDI 
 840304         137   8511.84     5.996     28.12    118.00      3.10      4.80      8.90      1.13   1000.00     89.10     83.50    293.50     28.50     66.00     63.04     64.89      2.90      0.57      9.00  137  120    C   
 840425         138  85664.76    -1.000     25.31    216.00      0.70      1.00      1.40      0.60     16.00      8.70     24.70     10.27     24.00     19.50      1.35      2.27      1.60      0.79     21.10  138  121    BDEI
 840517         139  36828.51     0.500     11.44    110.00      1.20      2.20      2.70      0.33      4.10      2.00     33.50      8.28     11.10     26.50      0.93      1.83      3.90      1.52     27.60  139  122    CI  
 840518         140  38257.34     0.500      5.63    109.00      1.00      1.50      1.20      1.10      9.30      0.70     29.00      1.05    101.10     77.00      1.04      0.99      0.40      0.17      1.70  140  123    C   
 840519         141  85230.24    -1.000     28.13    109.00      1.10      1.80      1.90      1.04     18.60      4.30     29.60      5.25     39.40     37.70      2.95      2.42      1.10      0.31      3.70  141  124    BD  
 840524         142  41435.94     8.000      5.61    114.00      2.20      1.20      0.80      1.05      0.40      0.10     69.70      1.57     23.00     55.10      0.27      0.35      4.00      1.11     16.00  142  125    CI  
 840612         143  19042.83    -1.000     19.69    115.00      1.70      2.40      1.90      0.96      3.50      1.70     47.00      6.58     31.10     37.20      1.14      1.66      2.10      0.54     14.20  143  126    BI  
 840805         144  85171.14    -1.000     22.47    119.00      3.70      6.30     10.80      1.12     17.50     10.00     99.00     81.61     42.80     78.30     12.60     18.04      3.10      0.58     17.80  144  127    BD  
 840818         145  51281.17     8.000     16.88    117.00      0.80      1.50      2.50      0.71    141.50     39.40     30.60     34.21     18.40     28.90     12.19     13.86      2.20      0.82      5.80  145  128    CI  
 840820         146   6754.98    -1.000     24.74    121.00      3.90      6.20      8.10      1.12     13.00      5.20    105.70     40.99     45.40     83.60      8.46     11.16      2.80      0.47     11.80  146  129    B   
 840823         147  45062.67    -1.000     24.43    122.00     16.40     23.40     33.70      1.06      9.40      3.50    457.60    127.40    185.30    361.70     18.31     28.16      2.90      0.21     20.50  147  130    B   
 840902         148  73096.57    -1.000      8.44    123.00      1.10      1.10      0.70      0.67      1.00      0.40     39.60      1.72     14.50     31.30      0.24      0.38      3.30      1.24     18.70  148  131    BI  
 840908         149  71570.07    -1.000     22.48    118.00      4.10      6.60      3.50      1.10      4.00      1.00    109.00     10.96     86.10    112.60      3.34      3.87      2.40      0.37      6.80  149  132    BI  
 840916         150  28501.21     5.996     16.88    120.00      0.90      1.20      1.60      0.73     26.00      6.20     27.70      5.59     20.00     28.00      1.68      1.75      2.70      1.15      6.80  150  133    CI  
 840917         151  67521.08    -1.000     22.50    115.00      3.00      5.20      7.60      1.11      9.00      2.70     87.20     20.70     55.90     75.50      6.07      7.04      2.10      0.38      7.20  151  134    BI  
 840921         152  39889.58     5.996     28.11    123.00      3.30      5.60      9.40      1.09     15.30      3.70     81.80     44.06     17.90     64.70      4.30      9.74      5.80      1.46     37.00  152  135    C   
 841015         153  82579.84    -1.000     16.87    122.00      2.70      3.10      2.80      1.12      5.80      2.60     76.80     12.26     47.10     71.50      2.31      3.22      2.10      0.39     13.00  153  136    BI  
 841114         154  14473.88    -1.000     16.88    121.00      1.50      2.20      3.00      1.00      7.80      4.50     44.60     14.58     29.20     43.30      2.20      3.39      2.70      0.87     18.00  154  137    BDI 
 841125         155  32885.89     4.000     22.50    120.00      0.90      1.30      1.30      0.04     49.40      7.00     22.10      6.82      5.20     17.40      0.58      1.51      9.90     10.95     41.50  155  138    CI  
 841209         156  26135.34     0.188     28.13    121.00      1.60      1.60      1.60      0.72     15.70      7.40     46.60      5.98     10.90     36.90      1.02      1.53      5.20      2.06     14.70  156  139    C   
 841211         157  62485.12     3.000      8.44    122.00      1.10      1.90      2.00      1.03      2.40      1.00     32.30      3.94     38.00     38.50      1.13      1.27      1.50      0.44      7.30  157  140    CI  
 841215         158  30057.49     0.188     26.26    125.00     27.90     15.20     14.20      1.00      0.80      0.20    952.70     28.78    302.10    753.10      3.52      6.36      3.80      0.18     28.30  158  141    C   
 850227         159   3981.01     2.000     19.69    131.00      1.80      3.20      3.80      1.03      9.20      3.50     61.10     16.84     27.50     48.30      2.84      3.84      2.80      0.69     14.10  159  142    CI  
 850306         160  43467.25    -1.000     25.31    127.00      0.70      1.30      1.70      0.86     10.90      3.80     19.20      8.07     40.70     16.50      1.93      2.43      1.10      0.45      9.10  160  143    BDI 
 850318         161  35700.48     2.000     22.27    133.00      5.10      7.50      7.50      1.10      6.00      3.20    146.80     32.60     46.30    116.00      3.10      7.21      4.00      0.64     39.50  161  144    C   
 850404         162  48092.79     1.000     28.13    130.00      1.30      1.60      2.00      1.06     87.30      9.60     42.50     14.17     34.90     44.10      5.93      3.55      1.80      0.54      5.20  162  145    C   
 850423         163  39109.40     1.000      8.44    134.00      0.70      1.20      1.20      0.25     21.30      9.90     24.00      5.24     12.60     22.20      0.93      1.36      4.30      2.56     13.70  163  146    CI  
 850517         164  14322.84     2.000     28.13    134.00      0.60      1.00      1.50      0.05     31.70     19.00     20.50     13.42      8.70     17.10      2.44      3.46      3.10      1.92     13.10  164  147    C   
 850601         165  43156.31    -1.000      5.62    137.00      2.50      1.40      1.00      1.12      0.30      0.10     97.20      2.15     53.50     76.80      0.49      0.58      2.60      0.52      9.50  165  148    BI  
 850610         166  83266.27    -1.000     22.50    136.00      1.30      2.00      3.00      0.86     17.80      5.10     46.80     16.99     20.40     37.00      2.59      3.77      3.20      1.09     16.30  166  149    BDI 
 850615         167   3925.95     2.000     11.22    139.00      4.30      2.50      2.80      1.08      2.40      0.50    139.20      5.47    138.60    150.70      1.66      1.67      1.40      0.18      6.70  167  150    CI  
 850624         168  57155.68     2.000     27.30    149.00      5.30      9.20     14.80      1.10     33.60     16.00    157.00    228.10     45.50    124.20     24.00     50.42      4.10      0.61     36.10  168  151    C   
 850711         169  47697.08     5.996     14.06    130.00      1.00      1.40      1.60      0.07      9.90      5.20     26.70      8.78      6.10     21.10      0.95      1.94     11.90     14.28     29.80  169  152    CI  
 850712         170  62025.97     4.000     11.25    135.00      0.80      1.20      1.70      0.04     12.50      5.90     23.50      9.23      4.20     18.50      1.57      2.38      5.20      3.95     14.90  170  153    CI  
 850718         171  74287.23    -1.000      8.42    475.00      1.00      0.90      0.40      0.99      0.30      0.20     60.50      0.93     24.10     47.80      0.02      0.21      3.00      1.30    492.50  171  154    BI  
 850719         172  84726.28    -1.000     25.31    205.00      0.70      1.00      1.30      0.97     13.70      5.70     26.60      8.86     34.80     34.20      1.54      2.30      1.20      0.55     14.60  172  155    BDEI
 850805         173   2924.28     4.000     28.03    142.00      5.10      7.60      9.90      1.11     21.20      3.90    136.60     43.04     29.80    108.00      5.23      9.51      4.60      0.77     25.10  173  156    C   
 850811         174   1523.93     0.250     14.06    140.00      1.10      1.20      1.00      0.72     16.60     13.50     34.80      6.98     19.50     28.10      1.79      2.19      1.90      0.67      8.30  174  157    CI  
 850820         175  53042.86    -1.000     14.06    139.00      2.40      3.10      3.60      1.10      9.40      1.90     71.20     10.27     27.00     56.30      2.18      2.68      3.90      1.02     10.30  175  158    BD  
 850826         176  46472.43     5.996      8.44    140.00      1.00      1.20      1.50      0.29      3.90      1.60     32.20      3.52     10.60     25.50      0.72      0.96      2.50      0.95     11.00  176  159    CI  
 850907         177  50712.10     5.996     14.06    144.00      0.90      1.40      1.30      0.41     10.00      3.40     28.00      5.81     18.10     22.10      0.78      1.29      2.00      0.84     19.40  177  160    C   
 850922         178  45442.76    -1.000     28.13    146.00      0.90      1.30      2.10      0.76     16.70      7.40     27.40     12.92     22.90     26.30      4.10      4.57      1.90      0.79      6.40  178  161    BDE 
 850927         179  42919.19    12.000     28.13    147.00      2.10      3.70      6.70      1.03     22.40      9.20     69.50     73.30     21.40     54.90      9.64     16.20      4.20      1.28     22.30  179  162    C   
 851017         180  34671.26    12.000     14.06    149.00      0.90      1.60      1.40      0.21      2.50      1.00     30.10      5.31      9.50     23.80      0.41      1.17      4.10      2.21     49.50  180  163    C   
 851029         181    648.21    -1.000      8.44    148.00      0.70      1.20      1.70      0.57      5.50      2.10     24.50      4.74     23.60     19.30      0.55      1.05      1.80      0.84     25.80  181  164    BDI 
 860115         182  34483.81    -1.000      8.44    153.00      1.20      1.40      1.30      1.13      2.60      0.70     38.40      3.02     62.00     35.40      1.08      1.08      1.20      0.34      5.60  182  165    B   
 860128         183  46866.55    -1.000     14.06    153.00      0.70      1.00      1.20      0.45      7.40      2.70     25.30      3.37     19.80     21.00      1.09      1.22      1.90      0.92      6.30  183  166    BDI 
 860311         184  63138.65    -1.000     27.93    152.00      4.10      7.30     13.80      1.11     20.80     10.80    133.30    107.20     53.40    105.30     15.69     23.70      3.20      0.52     19.20  184  167    BD  
 860331         185  44608.97    -1.000     11.25    151.00      0.70      1.20      1.70      0.91      6.90      2.00     27.00      3.42     29.90     32.50      1.60      1.60      1.30      0.52      4.10  185  168    BDI 
 860502         186  79286.86    -1.000      5.63    156.00      1.00      0.50      0.30      0.11      0.20      0.00     31.90      0.76      3.60     25.20      0.03      0.17      5.60      4.79    144.70  186  169    BI  
 860517         187   9082.30     5.996     25.27    156.00      3.50      3.90      4.50      1.12     18.30     10.10    107.70     38.21     38.20     85.10      4.57      8.45      3.50      0.68     24.60  187  170    CI  
 860522         188  20015.71     4.000     16.88    158.00      2.00      2.90      4.00      1.09     82.00     60.90     70.50     63.18     27.30     55.70      7.55     13.97      3.80      1.09     24.40  188  171    CI  
 860525         189   8822.42    -1.000     19.69    156.00      1.00      1.40      2.10      0.74     10.00      5.20     34.50     10.65     20.40     28.00      2.03      2.69      2.60      1.01     11.90  189  172    BDI 
 860530         190  33655.00    -1.000      8.44    156.00      0.90      1.10      1.30      0.60      2.30      1.50     27.60      2.86     17.60     25.90      0.74      0.97      1.70      0.66      8.90  190  173    BDEI
 860712         191  73788.32    -1.000     16.88    164.00      0.80      1.40      2.10      0.28      9.00      2.90     32.20      9.80     10.30     25.50      1.14      2.17      7.70      6.69     25.60  191  174    BDI 
 860919         192  22048.31    -1.000     16.88    164.00      1.00      1.40      1.40      0.71     14.30     10.70     36.10      8.74     17.10     30.10      2.04      2.53      2.20      0.77      9.20  192  175    BDEI
 861002         193  66246.37    -1.000     27.79    165.00      5.80      9.60      5.50      1.09      5.30      1.30    185.30     28.27     67.10    146.50      4.94      6.95      2.90      0.36     13.70  193  176    B   
 861030         194  36309.98    -1.000     11.25    167.00      0.90      1.10      1.00      0.91     29.00      3.20     31.60      4.81     27.60     34.70      0.88      1.27      2.00      0.86     12.80  194  177    CI  
 861206         195  66166.17    -1.000      8.44    171.00      1.00      1.30      1.60      1.04     17.00     11.40     35.60     11.54     35.10     41.50      1.82      2.81      1.80      0.58     16.30  195  178    CI  
 861211         196  31469.07    -1.000      5.60    168.00      1.00      0.50      0.20      0.20      0.00      0.00     35.00      0.70      5.60     27.60      0.03      0.15      3.80      2.20    130.10  196  179    BI  
 861223         197  12242.33     8.000     28.13    169.00      0.90      1.40      1.50      0.35     23.00      5.60     32.10      6.29     13.00     25.40      1.47      1.77      4.00      2.46      9.20  197  180    C   
 870121         198  13458.35    -1.000     11.25    175.00      0.60      1.20      1.50      0.81      8.20      3.20     31.20      5.47     20.90     30.80      1.38      1.74      2.60      1.22      8.60  198  181    BDI 
 870224         199  54717.92     4.000     25.31    181.00      0.70      1.10      1.70      0.09     76.90     58.80     24.00     19.04      9.00     18.90      3.80      4.38      4.60      3.85     10.90  199  182    CI  
 870315         200  18095.71    -1.000     19.69    183.00      0.90      1.30      2.10      0.91     13.50      6.50     33.40      5.87     28.50     33.90      3.44      3.32      2.10      0.88      3.10  200  183    BDI 
 870401         201  35071.92    -1.000     28.13    183.00      1.20      2.10      1.70      1.12     12.60      2.10     45.80      6.71     53.70     56.70      3.51      2.62      1.30      0.36      4.00  201  184    B   
 870408         202   5485.19    -1.000     19.69    182.00      1.10      1.70      1.80      0.79      8.90      5.20     40.60      9.83     17.70     32.40      1.72      2.61      2.90      1.13     14.60  202  185    BI  
 870608         203  16660.85     0.500     14.66    168.00     16.50     27.40     19.80      1.00      1.90      0.60    580.40     41.60    357.90    521.60     10.45     12.90      2.40      0.14      9.40  203  186    CI  
 870609         204  84951.09     0.500     11.25    170.00      1.20      2.20      3.40      0.83     56.00     41.60     38.50     71.08     19.80     34.40      7.35     15.71      2.00      0.61     32.00  204  186    CDEH
 870621         205  35655.25     0.500     28.13    172.00      0.50      0.80      1.30      0.05     45.70     30.90     18.60     13.72     11.30     14.70      8.11      6.98      3.00      2.63      3.50  205  186    CH  
 870623         206  70117.71    -1.000     22.50    175.00      0.90      1.50      1.60      0.82     14.30      2.60     33.30      9.42     25.90     26.30      0.98      2.08      2.10      0.84     30.50  206  187    BI  
 870719         207  14578.78     0.500     28.11    166.00      2.90      4.70      7.80      1.08     22.60     12.40     97.10     54.16    156.20    134.90     31.42     26.74      0.90      0.14      3.50  207  188    CD  
 870810         208  28437.31    -1.000     21.57    165.00      8.00     13.10     11.80      1.08      9.70      2.60    241.40     53.50    107.80    191.40      8.66     12.47      3.50      0.38     16.00  208  189    BI  
 870904         209  77966.77    -1.000     28.12    171.00      1.90      2.90      2.60      1.05      6.00      3.40     67.20     12.61     25.30     53.20      1.63      2.79      4.40      1.36     21.30  209  190    B   
 870909         210  30848.41     8.000     19.69    171.00      0.90      1.40      1.50      0.44     17.90      4.40     29.20      6.44     15.10     25.60      1.43      1.59      2.30      0.89      9.60  210  191    C   
 870911         211  59210.23     8.000     22.50    165.00      0.60      0.90      1.40      0.05     61.90     27.00     21.90      7.61      8.70     17.30      1.89      2.15      9.20     15.53      8.50  211  191    CH  
 871031         212  31064.77     8.000      8.44    162.00      0.90      1.00      1.30      1.12      3.00      1.10     30.60      1.51     56.70     49.50      1.55      1.46      0.80      0.28      1.60  212  192    C   
 871203         213  69880.94    -1.000     28.13    159.00      0.80      1.30      1.50      0.36     19.70      7.90     31.30      8.28     13.40     25.20      2.69      3.12      4.10      2.60      6.40  213  193    B   
 871213         214  11961.01     5.996     28.13    162.00      1.40      1.70      2.10      1.11      4.70      1.70     47.70      2.97     36.90     47.70      3.14      2.02      1.80      0.53      2.80  214  194    CD  
 880111         215  46137.44     8.000     25.31    148.00      1.40      0.70      0.90      0.96     29.30     16.20     45.90     13.35     31.50     36.30      1.41      2.95      1.80      0.47     29.70  215  195    C   
 880111         216  53905.99     8.000      2.81    150.00      0.50      0.30      0.60      0.86      4.00      3.30     29.90      2.69     24.40     32.90      0.22      0.59      3.20      1.36     41.30  216  195    CH  
 880128         217  40559.51     0.250     28.04    153.00      3.70      5.60      6.90      1.12     12.70      5.50    113.80     45.14     35.00     90.00      5.21      9.98      4.90      1.05     28.90  217  196    C   
 880205         218  37158.73     2.000     28.13    155.00      1.30      2.20      4.10      0.69     28.20      9.90     44.50     45.46     11.40     35.20      3.35     10.05      3.20      1.12     58.40  218  197    C   
 880301         219  45495.15    -1.000     11.25    152.00      0.80      1.20      1.30      0.59      5.10      1.70     28.90      4.44     20.50     22.80      0.69      0.98      2.20      0.94     15.80  219  198    BDI 
 880310         220  13069.20     3.000     28.13    150.00      2.10      2.20      2.50      1.07     21.80      9.10     67.00     21.73     26.80     53.00      3.70      5.06      3.50      1.00     14.00  220  199    C   
 880311         221  79992.12    -1.000     23.94    150.00     13.40     19.90     23.90      1.06      9.00      4.60    427.30    119.20    220.90    353.50     20.90     28.57      3.10      0.23     14.90  221  200    B   
 880318         222  59101.10     2.000     19.69    152.00      1.60      2.70      4.40      0.71     12.30      4.40     47.60     24.65      9.70     37.60      2.05      5.45      6.50      3.06     51.20  222  201    C   
 880320         223    723.11    -1.000      8.44    149.00      1.30      1.30      1.10      0.86      2.10      0.60     40.20      2.92     25.00     31.80      0.21      0.65      2.60      0.78     56.80  223  202    BI  
 880406         224  27753.77     8.000     16.86    146.00      3.30      5.70      7.40      1.12     43.30      3.80    102.00     35.01     23.50     80.60      3.84      7.74      5.10      1.09     28.40  224  203    CI  
 880408         225   1041.55    -1.000     25.31    166.00      1.20      1.80      2.10      1.12     15.80      7.40     48.30     11.09     59.10     57.60      5.61      4.88      1.20      0.31      4.00  225  204    BDI 
 880514         226  63880.84     2.000     16.88    148.00      2.00      3.80      5.70      1.13     15.80      2.80     68.20     21.08     32.80     55.30      4.74      6.26      3.00      0.76     10.20  226  205    CI  
 880619         227  64221.03     2.000     25.31    150.00      1.00      1.70      2.70      0.81     36.20      9.70     31.90     23.25     20.90     30.70      4.32      5.53      2.40      0.98     12.30  227  206    CI  
 880721         228  29925.72    -1.000     28.13    163.00      1.20      1.80      2.20      0.91     24.80     16.60     41.60     23.87     24.00     38.20      6.80      7.71      2.70      0.87      7.30  228  206    BDEH
 880810         229  56600.85     8.000     28.13    145.00      2.30      3.40      4.00      1.01     11.60      3.30     69.20     21.73     18.90     54.70      1.72      4.80      5.70      1.83     50.80  229  207    C   
 880901         230  74980.03    -1.000     16.87    140.00      2.30      3.60      5.00      1.08     11.00      5.40     73.30     12.26    163.80    134.20     13.38     12.33      0.70      0.12      1.50  230  208    BDI 
 880925         231  65507.37     0.188     28.13    146.00      2.20      3.90      5.70      1.12     21.50      8.50     68.90     42.43     31.00     54.50      9.37     10.93      2.20      0.48      9.80  231  209    C   
 881007         232  65817.71     0.188     28.13    142.00      0.80      1.30      1.80      1.12     24.30      9.90     26.30      5.87     64.40     52.10      6.78      6.26      0.60      0.23      1.40  232  210    C   
 881022         233   3348.51    -1.000     18.38    138.00      0.90      1.50      2.10      0.32      6.30      3.20     28.90      7.16     14.30     22.80      0.92      1.60      3.20      1.38     22.40  233  211    BDI 
 881024         234  72163.86    -1.000     16.88    141.00      1.80      3.30      4.20      1.09      7.30      2.40     57.20      5.99    132.90    109.30      8.48      7.61      0.60      0.13      1.10  234  212    B   
 881024         235  79173.22    -1.000      5.32    151.00      7.10      8.90      2.60      1.10      2.00      1.10    182.70     15.42     28.70    144.40      1.09      3.41      4.80      0.64     85.30  235  212    ADEH
 881117         236  59343.86     5.996      6.75    138.00      2.80      1.50      0.30      1.12      1.20      0.10     91.90      2.20     45.80     72.70      0.36      0.49      2.90      0.57     18.00  236  213    CI  
 881210         237  70935.13    -1.000     16.87    158.00      0.80      1.30      2.00      0.17      5.90      2.30     29.30      6.77      8.60     23.20      1.24      1.75      9.50     10.24     13.10  237  214    BI  
 890108         238  79587.96    -1.000     28.13    122.00      1.40      2.10      3.60      0.84     12.60      5.30     40.50     19.67     21.10     33.80      3.68      5.08      2.50      0.78     13.20  238  215    B   
 890130         239  31757.53     4.000     28.12    124.00      0.90      1.30      2.20      0.66     15.10      5.80     25.20     10.42     24.50     21.00      3.29      3.11      1.60      0.65      6.40  239  216    C   
 890215         240  34279.46    -1.000     26.11    122.00      9.00     15.10     25.10      1.08     15.90      7.10    236.50    154.50     77.60    186.90     21.54     34.16      3.60      0.39     21.90  240  217    B   
 890216         241  56548.75     0.500     19.69    121.00      0.70      1.30      2.00      0.26     10.70      3.70     26.10      8.06     13.20     22.00      1.13      1.78      3.00      1.65     18.60  241  218    CI  
 890218         242  85133.49    -1.000     22.50    124.00      1.50      2.20      3.10      0.66     10.90      3.90     40.00     15.71     14.00     31.60      2.51      3.72      2.30      0.68     15.90  242  219    BI  
 890223         243  30411.79    -1.000     28.13    126.00      1.10      1.80      2.00      0.84     16.50     12.70     40.00     15.06     23.50     31.60      1.26      3.33      2.20      0.71     49.20  243  220    BD  
 890228         244   8136.41    -1.000     27.99    119.00      5.20      6.10      9.20      1.10     12.50      6.20    150.20     46.52     58.90    118.70      5.36     10.28      3.00      0.44     29.60  244  221    B   
 890306         245  61279.61     1.000     14.06    306.00      1.10      1.60      1.80      0.87     52.40     18.10     54.50     22.41     15.10     43.10      2.64      4.95      4.00      1.68     24.00  245  222    CI  
 890310         246  34984.58     0.500     25.31    203.00      0.50      0.90      1.50      1.10     38.20      8.60     23.40      4.63    100.00     72.30      6.60      5.95      0.40      0.21      1.10  246  222    CH  
 890315         247  31413.23    -1.000      5.63    163.00      0.90      0.80      0.60      0.09      2.50      1.20     31.90      1.89      2.90     25.30      0.14      0.42      3.20      1.28     55.60  247  222    BDEH
 890430         248  74601.52    -1.000     27.98    114.00      4.80      8.30     10.20      1.10     15.50      7.70    133.80     78.95     71.50    111.30     14.82     18.64      3.00      0.45     12.60  248  223    B   
 890529         249  50281.26     0.375     19.69    123.00      1.10      1.80      2.10      1.03     55.90     17.90     35.00     13.33     37.10     38.70      3.97      4.44      1.60      0.46      6.70  249  224    CI  
 890620         250  48284.48     5.996      5.63     95.00      0.90      0.70      0.40      0.86      0.40      0.10     28.90      0.52     31.50     25.10      0.12      0.12      1.50      0.58      9.10  250  224    CH  
 890620         251  53951.66     5.996      8.44     94.00      1.90      1.70      1.50      1.09     49.40      1.90     48.80      3.10     37.60     45.40      1.49      1.67      1.90      0.46      4.30  251  225    CI  
 890626         252  14345.42    -1.000     16.88     88.00      1.50      2.60      2.20      0.97      4.20      1.70     34.00      6.78     30.80     38.70      1.65      2.10      3.00      1.00      9.50  252  226    BI  
 890703         253  86286.62    16.000     27.97     84.00      7.00     12.70     15.10      1.07     42.10      7.80    159.30     60.13    249.90    164.40     29.39     27.64      1.20      0.13      4.20  253  227    C   
 890704         254  42489.52     8.000     14.06     84.00      0.90      1.00      0.80      0.94      2.10      0.90     21.10      0.44     33.70     32.50      1.22      1.25      1.30      0.59      0.50  254  228    CI  
 890706         255  67439.65    16.000      5.60     87.00      2.30      1.10      0.50      1.07      0.00      0.00     55.30      1.03     36.30     44.30      0.14      0.23      2.40      0.53     20.00  255  229    CI  
 890710         256  35698.17     5.996      5.61     87.00      4.90      2.50      1.20      1.11      0.20      0.10    111.90      2.06     47.30     88.50      0.31      0.46      3.30      0.58     16.20  256  230    C   
 890713         257  66781.53    -1.000     28.13     87.00      2.90      5.40      6.70      0.93     19.50      8.00     61.20     36.92     16.10     48.40      5.07      8.16      5.60      1.56     21.10  257  231    BD  
 890801         258  86250.25    -1.000     14.06     92.00      1.10      1.80      1.90      1.01      6.40      3.70     29.70      2.64     36.00     37.20      4.80      3.95      1.30      0.31      1.10  258  232    BDI 
 890828         259  21500.39     4.000     27.69    275.00      4.70      7.20      8.20      1.08     14.50      3.60    205.20     51.13    103.70    162.20      9.05     12.23      2.50      0.30     13.70  259  233    C   
 890915         260   5725.23    -1.000     28.13     90.00      2.40      3.40      4.60      1.13     14.40      4.80     65.50     17.68     39.30     55.40      4.13      5.13      2.30      0.53      9.40  260  234    B   
 890923         261  30662.92     8.000     11.02     95.00      8.40     12.20      7.30      1.00      5.10      0.80    224.10      9.33    481.90    389.60     11.08     10.14      0.70      0.07      1.40  261  235    CI  
 891012         262  40146.10     8.000     14.06    122.00      1.40      2.50      2.50      0.87      5.90      1.70     43.30      8.54     23.90     34.20      1.61      2.05      2.40      0.73     12.10  262  236    CI  
 891207         263  64559.42    -1.000     14.06     91.00      1.20      1.20      1.20      1.06      6.50      4.20     29.20      1.58     39.90     39.80      2.19      1.98      1.30      0.42      1.30  263  237    CI  
 891221         264  60542.52    -1.000     19.69     76.00      0.60      0.90      1.10      0.90      7.90      3.80     16.60      2.39     33.60     27.80      0.91      1.02      0.70      0.36      5.40  264  237    CHI 
 900101         265  65452.92    -1.000     16.62     74.00      9.60     10.40      6.10      1.06      0.80      0.50    232.60      6.12    255.00    273.60      3.38      3.44      1.50      0.14      3.40  265  238    BI  
 900520         266  44296.13     0.125     11.21     76.00      4.80      2.40      2.40      1.12      0.50      0.30    103.70      4.26     45.50     82.00      0.56      0.94      4.00      0.68     22.50  266  239    C   
 900520         267  74162.40    -1.000     16.88     81.00      0.80      1.30      1.70      0.27      7.70      2.50     18.20      4.30     15.30     20.30      0.96      1.18      3.70      2.12     10.00  267  240    ADI 
 900604         268  62527.70     4.000      8.44     92.00      1.90      1.30      0.80      0.83      6.00      0.30     49.10      1.95     15.00     38.80      0.16      0.43      3.40      1.04     52.40  268  241    CI  
 900607         269  64411.94    -1.000     16.82     98.00      6.40      7.70      4.40      1.08      6.40      1.20    165.30      7.54    125.30    160.80      4.11      3.61      1.90      0.21      3.70  269  242    BI  
 900614         270  32625.98    -1.000     19.69     85.00      1.80      3.40      2.80      0.85      4.80      2.20     43.70     10.25     21.70     34.60      1.63      2.27      3.70      1.18     15.50  270  243    BI  
 900618         271  83096.14    -1.000     28.13     74.00      0.70      1.00      1.70      0.38     16.30      9.70     17.80      6.40     18.40     21.10      1.86      2.23      1.50      0.75      7.50  271  244    BD  
 900808         272  15363.41     0.500      9.07     79.00     62.90    117.10    169.40      1.00      7.20      2.30   1307.00    380.40    492.80   1033.00     67.24     84.10      3.50      0.14     13.90  272  245    C   
 900904         273  17393.97    -1.000     28.13     73.00      0.70      1.00      1.00      0.22     22.10      7.70     20.10      2.70     16.00     17.80      1.51      1.50      1.80      0.81      3.30  273  246    BD  
 900906         274  25325.55     8.000     25.25     76.00      7.80      7.20      6.40      1.08     20.40      8.80    171.50     22.06    117.50    150.60      9.52      9.89      1.90      0.23      4.40  274  247    CI  
 900928         275  19490.34     0.500     16.87     75.00      2.50      1.70      1.80      1.12      2.70      1.60     58.80      2.65     46.00     56.80      0.86      0.73      1.70      0.38      6.20  275  248    C   
 901001         276  63235.18     4.000     25.31     75.00      0.60      1.00      1.30      0.38     20.90      3.80     16.70      3.46     18.70     20.80      1.08      1.19      1.60      0.85      6.50  276  249    CI  
 901009         277   1658.23    -1.000      8.44     76.00      0.90      1.50      1.90      0.23      4.60      1.70     20.90      4.06     15.70     18.40      0.72      0.93      2.60      1.20     13.40  277  250    BDI 
 901014         278   4702.62    -1.000     22.50     80.00      1.50      2.20      2.20      0.93      9.50      3.80     37.10      5.99     28.30     36.00      2.06      2.27      3.10      1.01      5.90  278  251    BI  
 901204         279  34690.57    -1.000     14.06     81.00      1.30      1.70      1.50      1.12      6.80      2.40     29.60      3.12     45.30     40.90      1.63      1.66      1.00      0.32      3.80  279  252    BDI 
 901219         280  78324.80    -1.000     19.69     81.00      1.10      1.80      2.40      0.55     14.80      6.00     26.60      9.11     16.90     25.70      2.70      3.00      2.50      0.93      6.90  280  253    BDI 
 901225         281   3515.81    -1.000      5.63     80.00      1.50      1.00      0.70      0.96      2.20      0.30     33.20      0.77     38.10     30.40      0.41      0.40      1.40      0.38      3.30  281  254    BI  
 910122         282  54418.97    16.000     28.13     84.00      1.10      1.70      1.90      1.11    106.10     28.10     27.00     10.51     43.40     41.00     16.46     13.54      1.30      0.34      2.00  282  255    C   
 910208         283  32379.92    -1.000     28.00    108.00      4.20      6.10      3.90      1.11      1.00      0.60    129.30      8.27     37.20    102.20      0.84      1.83      4.00      0.73     38.70  283  256    A   
 910219         284  42658.30    16.000     19.69     81.00      1.80      1.80      1.90      0.91     69.70     55.10     41.50     10.95     25.60     37.40      2.60      3.05      2.80      0.86      9.10  284  257    CI  
 910310         285  47568.10    16.000     28.13    100.00      1.20      2.10      2.20      0.38     34.60     16.00     32.70     14.92     13.40     25.90      6.28      5.89      5.60      2.52      4.60  285  258    C   
 910414         286  26604.97    16.000      5.63     92.00      1.20      0.90      0.50      0.71      0.30      0.20     41.20      1.01     14.70     32.60      0.13      0.22      5.50      2.80     24.10  286  259    CI  
 910417         287  72130.14    -1.000     16.88     92.00      1.00      1.00      1.10      0.84     14.50      5.80     24.60      4.96     30.70     24.30      1.52      1.77      1.30      0.46      6.90  287  260    BDI 
 910428         288  20865.80    -1.000     28.13     85.00      1.20      1.70      2.90      0.95     20.10      7.50     27.10     13.63     36.40     30.80      4.88      5.38      1.10      0.33      5.60  288  261    BD  
 910522         289  43980.08    16.000     11.25    342.00      0.50      0.90      1.00      0.80      5.40      2.30     36.30     11.38     21.30     29.30      6.50      6.85      1.80      0.86      3.40  289  261    CHG 
 910529         290  45872.58    16.000     19.69     93.00      2.10      3.50      2.90      1.12      5.90      2.60     54.20      6.94     52.00     59.70      4.28      4.15      1.50      0.34      3.20  290  262    C   
 910717         291  16420.40    16.000     11.25     90.00      0.80      1.00      1.10      0.48     21.10      2.70     19.00      1.18     20.00     21.40      1.54      1.23      1.70      0.68      2.30  291  263    CG  
 910814         292  69397.18    -1.000     28.13     80.00      1.40      2.30      2.00      0.18     22.30     11.10     29.30     14.58      9.00     23.10      1.86      3.22      6.90      4.18     23.70  292  264    BDG 
 911018         293  20136.77    16.000     14.06     87.00      1.50      1.70      1.70      0.77      4.10      1.00     39.40      3.41     18.40     31.20      0.92      0.89      2.60      0.86      7.50  293  265    CI  
 911027         294   7526.39    -1.000     28.13     89.00      1.70      2.80      4.90      1.12    111.00     61.10     40.50     63.08     78.00     46.40     42.73     34.30      0.90      0.22      3.20  294  265    CDEH
 911104         295  54044.98    -1.000      5.63     87.00      1.00      0.80      0.80      0.62      2.60      0.40     23.40      1.27     18.60     25.50      0.28      0.37      3.40      1.82     10.10  295  266    BDGI
 911109         296  12345.95    -1.000      8.44     87.00      0.90      0.90      0.90      1.05      2.60      0.80     25.80      1.45     40.60     37.40      0.65      0.33      1.00      0.38      4.90  296  266    CGH 
 911118         297  67912.63    -1.000     28.13     91.00      1.60      2.90      4.80      1.09     13.10      4.30     40.60     12.35     38.50     43.90      5.44      5.71      1.30      0.34      4.40  297  267    BG  
 911126         298  45816.95     8.000     14.06     90.00      0.60      1.10      1.50      0.03     91.60     39.30     17.20      7.53      7.10     13.60      1.14      1.89      6.60      7.53     17.20  298  268    CGI 
 911202         299  73363.55     8.000      8.44     94.00      0.80      1.20      1.50      0.99      3.90      2.10     20.30      3.28     39.50     32.30      0.46      0.72      0.70      0.30     18.60  299  269    CGI 
 911226         300   2754.90    -1.000     19.67     90.00      4.60      7.70      9.10      1.07      8.10      3.50    102.60     21.83    255.10    140.20     13.33      9.75      0.90      0.12      3.80  300  270    B   
 911226         301  38731.77    -1.000      8.10     90.00      7.90     13.60     21.90      1.05      4.90      2.20    198.30     22.62    411.00    325.00     21.13     18.48      0.70      0.07      2.20  301  271    BDEI
 920212         302  15630.70    -1.000     25.52     94.00     12.60     23.10     36.40      1.00     14.00      4.70    323.00     69.03    640.30    531.00     71.59     63.69      0.70      0.06      1.80  302  272    B   
 920226         303  29339.01    -1.000      8.44     99.00      0.90      1.20      1.20      0.72      2.80      1.70     23.90      2.13     21.30     26.20      0.59      0.73      2.20      0.99      8.20  303  273    BDG 
 920311         304   8887.28     0.375     28.13    102.00      1.90      2.90      4.30      1.12     16.70      7.00     53.20     18.97     49.00     58.10      5.08      6.10      1.70      0.40      8.00  304  274    CG  
 920325         305  61525.53    16.000     11.25     99.00      1.20      1.00      0.70      0.81     52.80     24.90     39.30      5.26     18.50     32.50      1.24      1.54      2.80      0.97      9.00  305  275    C   
 920406         306   9756.43    -1.000     22.50    105.00      2.50      4.10      4.50      1.11     17.20      4.00     72.30     20.63     66.70     79.30      5.56      6.56      1.70      0.33      8.00  306  276    CG  
 920414         307  84166.41    -1.000      8.44    102.00      0.90      1.10      0.70      0.10      3.00      0.50     22.00      1.42     10.40     18.20      0.40      0.36      1.90      0.87      7.10  307  277    BDG 
 920419         308   4180.08    -1.000      5.63    101.00      1.00      1.40      1.00      0.16      1.60      0.70     26.80      2.18     10.10     21.20      0.21      0.48      3.10      1.45     36.50  308  278    BD  
 920426         309   3956.73    -1.000     28.13    103.00      0.60      0.90      1.40      0.19     20.00      8.80     15.60      5.59     20.30     12.40      2.27      2.41      1.50      0.81      4.90  309  278    BDH 
 920501         310  76840.66    -1.000     28.13    107.00      1.40      1.30      2.10      1.13     17.80      6.90     38.60      8.65     48.60     48.50      4.11      4.28      1.20      0.30      4.10  310  279    BD  
 920517         311  12672.79    16.000     16.88    100.00      2.30      2.20      2.40      1.13      8.00      1.30     61.50      5.63     43.40     54.80      1.90      2.06      2.40      0.54      6.10  311  280    CG  
 920519         312  59211.87    -1.000     28.13    102.00      0.90      1.40      1.40      0.50     20.70     15.90     27.90     10.38     17.10     24.70      2.14      2.89      2.50      1.00     11.40  312  281    BD  
 920525         313  12881.96    16.000     22.50    110.00      2.30      3.60      2.40      1.13     13.70      9.20     61.50     13.79     44.20     50.60      3.31      3.95      2.00      0.40      9.00  313  282    CG  
 920711         314  58076.64    -1.000     28.13    108.00      1.20      2.10      2.50      0.66     23.50      9.00     33.50     17.80     18.60     26.90      3.11      4.48      3.40      1.43     14.40  314  283    BD  
 920720         315  11155.34     8.000     11.25    112.00      1.20      1.30      1.20      1.12      7.70      4.50     37.90      3.55     40.30     45.80      1.38      1.41      1.90      0.65      5.10  315  284    CG  
 920723         316  72694.10    -1.000     19.55    109.00      6.00      9.60      9.80      1.10      4.80      2.50    158.10     33.59     64.10    125.00      4.69      7.43      3.60      0.50     20.20  316  285   B    
 920731         317  61857.43    -1.000     28.13    110.00      1.00      1.40      1.70      0.94     24.30     18.30     34.40     12.48     29.10     36.90      4.09      4.74      1.90      0.60      6.40  317  286   BD   
 921004         318  49963.75    -1.000     28.11    107.00      3.80      6.40      5.60      1.10     12.10      8.80    108.40     18.26     90.30    110.10      5.07      6.03      2.00      0.30      7.70  318  287    B   
  data    ori-index        UT        DT      TMRO       BKG       c25        c1        c4        TE       T90       T50        PP        SP        PB        SB        PT        ST       HRP     sigma       HRS    N USeN
label             1         2         3         4         5         6         7         8         9        10        11        12        13        14        15        16        17        18        19        20
gnulabel          2         3         4         5         6         7         8         9        10        11        12        13        14        15        16        17        18        19        20        21   22   23

